Sphere Packings in Euclidean Space with Forbidden Distances

We study the sphere packing problem in Euclidean space where we impose additional constraints on the separations of the center points. We prove that any sphere packing in dimension $48$, with spheres of radii $r$, such that no two centers $x_1$ and $x_2$ satisfy $\sqrt{\tfrac{4}{3}} < \frac{1}{2r}|x_1-x_2| <\sqrt{\tfrac{5}{3}}$, has center density less or equal than $(3/2)^{24}$. Equality occurs for periodic packings if and only if the packing is given by a $48$-dimensional even unimodular extremal lattice. This shows that any of the lattices $P_{48p},P_{48q},P_{48m}$ and $P_{48n}$ are optimal for this constrained packing problem, and gives evidence towards the conjecture that extremal lattices are optimal unconstrained sphere packings in $48$ dimensions. We also provide results for packings up to dimension $d\leq 1200$, where we impose constraints on the distance between centers and on the minimal norm of the spectrum, showing that even unimodular extremal lattices are again uniquely optimal. Moreover, in the one-dimensional case, where it is not at all clear that periodic packings are among those with largest density, we nevertheless give a condition on the set of constraints that allows this to happen, and we develop an algorithm to find these periodic configurations by relating the problem to a question about dominos.

==> anc/Modular <==
/* Modular forms */
r;
q = r^2;
E2 = 1-24*sum(n=1,N,sigma(n,1)*q^n) + O(r^(N+1));
E4 = 1+240*sum(n=1,N,sigma(n,3)*q^n) + O(r^(N+1));
E6 = 1-504*sum(n=1,N,sigma(n,5)*q^n) + O(r^(N+1));
Delta = (E4^3-E6^2)/1728;
U = (1+2*sum(n=1,ceil(sqrt(N)),r^(n^2)) + O(r^(N+1)))^4;
W = (1+2*sum(n=1,ceil(sqrt(N)),(-1)^n*r^(n^2)) + O(r^(N+1)))^4;
V = U-W;

/* Transformations */
\\ FS==z^-k*F(-1/z) and FT==F(z+1), where k is the weight of F
\\ w=-Pi*I*z;
US = -U;
WS = -V;
VS = -W;
UT = W;
WT = U;
VT = -V;
E2S = E2-6/w;


==> anc/Nnumbers <==
32
96
54
118
192
130
204
288
226
300
384
322
406
490
418
512
596
524
618
702
640
724
818
746
830
924
852
946
1040
968
1062
1156
1084
1178
1272
1200
1294
1388
1306
1400
1504
1422
1526
1620
1548
1642
1746
1664
1768
1862
1790
1884
1988
1906
2000
2104
2022
2126
2230
2148
2252
2346
2264
2368
2472
2390
2494
2598
2516
2620
2724
2642
2746
2850
2768
2862
2976
2894
2998
3102
3020
3114
3228
3136
3240
3344
3262
3376
3480
3388
3502
3606
3524
3628
3732
3650
3754
3868
3776
3890
3994
3912
4016
4120
4038
4142
4246
4164
4268
4382
4300
4404
4518
4426
4540
4644
4562
4666
4770
4688
4792
4906
4814
4928
5042
4950
5064
5168
5086
5190
5304
5212
5326
5430
5348
5452
5566
5474
5588
5702
5610
5724
5828
5746
5850
5964
5872
5986
6100
6008


==> anc/Postest <==
/* Loading necessary data */
\p 100;
a = 2+2*floor(d/24);
l = a+4*(floor((d-4)/12)-floor(d/24));
k = 2-d/2+6*l;
N=readvec(Nnumbers)[d/8];
[Cphi0,Cpsi0]=[readvec(Cvectors)[d/4-1],readvec(Cvectors)[d/4]];
read(Modular);
flag=1;

/* Auxiliary functions */
first(P)=for(i=0,oo,if(polcoef(P,i)!=0,return(i))); \\ returns first power in a poly

Sturm(P)={ \\ sturm method for 0<x<ga2~exp(-Pi)
P=P/x^first(P);
if(subst(P,x,0)<0,return(0));
forstep(n=2,11,3,
  if(polsturm(P,[0,ceil(exp(-Pi)*10^n)*10^-n])==0,return(1));
  if(n==11,return(0));
);
}

ppi(n,i)=if(i==1,floor(Pi*10^n)*10^-n,ceil(Pi*10^n)*10^-n); \\ rational approximations
ss=30;
pi=[floor(Pi*10^ss)/10^ss,ceil(Pi*10^ss)/10^ss];
exppi=[floor(exp(-Pi)*10^ss)/10^ss,ceil(exp(-Pi)*10^ss)/10^ss];

Rat(P,n)={ \\ rational approx. of exp(-n*Pi)*P and P with coeffs in Q[Pi]
  local(m=0;,mm=0);
  m=sum(i=0,poldegree(P,x),
    mm=polcoef(P,i,x);
    mm=sum(i=0,poldegree(mm,y),min(polcoef(mm,i,y)*pi[1]^i,polcoef(mm,i,y)*pi[2]^i));
    x^i*min(exppi[1]^n*mm,exppi[2]^n*mm)
  );
  return(m);
}

/* Final candidates */
thet = Cphi0*vector(1-d/4+2*l,j,j--;y^j*v^(-d/4+2*l-j))~;
phi0 =  W^(l+1)*subst(subst(thet,v,V),y,W);
phi0T =  WT^(l+1)*subst(subst(thet,v,VT),y,WT);
phi0S =  WS^(l+1)*subst(subst(thet,v,VS),y,WS);
if(phi0S+phi0T-phi0+O(r^(N+1))==O(r^(N+1)),,flag==0;print("phi0 does not satisfies func. equations"));
e = vector((k+6)/4,j,j--;i=((k+2)/2-2*j)%3;e2^i*x^j*y^((k+2-4*j-2*i)/6));
e = subst(subst(subst(e,x,E4),y,E6),e2,E2-6*y);
psi0 = subst(Cpsi0*e~,y,0);
psi0S = subst(Cpsi0*e~,y,1/w);

/* Making truncations: u[1]<=u<=u[2] */
ii=l+10;

\\phi0 truncation
phi0trunc=vector(2);
phi0trunc[1]=Pol(phi0)-x^ii;
phi0trunc[2]=phi0trunc[1]+2*x^ii;

\\phi0S truncation
phi0Strunc=vector(2);
phi0Strunc[1]=Pol(phi0S)-x^ii;
phi0Strunc[2]=phi0Strunc[1]+2*x^ii;

\\psi0 truncation
psi0trunc=vector(2);
psi0trunc[1]=Pol(psi0)-x^ii;
psi0trunc[2]=psi0trunc[1]+2*x^ii;

\\psi0S truncation
psi0Strunc=vector(2);
psi0Strunc[1]=Pol(psi0S)-x^ii;
psi0Strunc[2]=psi0Strunc[1]+x^ii;

/* Proving the positivity conditions I,II,...,VII */
\\ Cond (I): Cphi0>0
if(Cphi0!=abs(Cphi0),print("Cphi0 !>= 0");flag=0);

\\ Cond (II): coeff. of psi0 are nonnegative
if(Vec(psi0trunc[1])!=abs(Vec(psi0trunc[1])),print("coeff. of psi0 !>= 0");flag=0);

\\ Cond (III): -Pi^2*psi0-phi0S>0
{
forstep(n=20,100,20,
  if(n>20,print("Using Pi with ",n," decimals"));
  if(Sturm(-ppi(n,2)^2*psi0trunc[2]-phi0Strunc[2])==1,break());
  if(n==100,print("-Pi^2*psi0-phi0S !>= 0");flag=0);
);
}

\\ Cond (IV): w^2*psi0S+phi0>0
ww=sum(n=1,N,(1-x)^n/n)*[1,1]+[0,(1-x)^(N+1)/(N+1)/x];
p=w^2*psi0Strunc[1]+phi0trunc[1];
P=[polcoef(p,0,w),polcoef(p,1,w),polcoef(p,2,w)];
if(P[3]==psi0trunc[1],,flag==0); \\ P[3]==psi0trunc[1]>=0;
{
for(i1=1,2,
  PP=P[1]+ww[i1]*P[2]+ww[1]^2*P[3];
  if(Sturm(PP)!=1,
     print("w^2*psi0S+phi0 !>= 0");
     flag=0;
     ploth(s=10^-30,exp(-Pi),subst(P,x,s)*[1,-log(s),log(s)^2]~);
     break(2);
  );
);
}

\\ Cond (V): -w^2*psi0S+phi0>0
p=-w^2*psi0Strunc[2]+phi0trunc[1];
P=[polcoef(p,0,w),polcoef(p,1,w),polcoef(p,2,w)]; \\ P[3]>=-psi0trunc[2], so
if(P[3]==-psi0trunc[1]-x^ii,,flag==0); \\ P[3]==-psi0trunc[1]-x^ii<=0;
{
for(i1=1,2,
  PP=P[1]+ww[i1]*P[2]+ww[2]^2*P[3];
  if(Sturm(PP)!=1,
     print("-w^2*psi0S+phi0 !>= 0");
     flag=0;
     ploth(s=10^-30,exp(-Pi),subst(P,x,s)*[1,-log(s),log(s)^2]~);
     break(2);
  );
);
}

\\ Cond (VI): A2 >=0
del=Pol(r^l/Delta^(l/2))/x^l;
p=(-w^2*psi0Strunc[2]+phi0trunc[1])*del+O(x^(2*N-l-2+1));
m=polcoef(polcoef(p,-2+a,x),1,w);
forstep(n=-a+4,0,2,m=gcd(m,polcoef(polcoef(p,n,x),0,w)));
p=p/m;
{
j0=0;
for(j=j0,4,
  M=floor((2*N-l-2)/2^(4-j));
  p1=Pol(p*x^(a-2)+O(x^(a+M-2)))/x^(a-2)+w^2*x^M*polcoef(polcoef(p,M,x),2,w);
  p2=p-p1;
  P=[Pol(x^(a-2)*polcoef(p2,0,w)),Pol(x^(a-2)*polcoef(p2,1,w)),Pol(x^(a-2)*polcoef(p2,2,w))]; \\ P[3] only neg. coeff.
  if(Sturm(P[1]+ww[1]*P[2]+ww[2]^2*P[3])==1 && Sturm(P[1]+ww[2]*P[2]+ww[2]^2*P[3])==1,break());
  if(j==4,
    print("p2 !>= 0");
    flag=0;
    ploth(s=10^-30,exp(-Pi),subst(P,x,s)*[1,-log(s),log(s)^2]~);
  );
);
}

\\ Cond (VII): Hhat>0 for c<|x|^2<a-2; below y==Pi;
pp1=subst(p1,w,w+y);
B(m)={
	A=polcoef(pp1,m,x);
	return(Rat((x+m)*polcoef(A,0,w),m)/(x+m)^2+Rat(polcoef(A,1,w),m)/(x+m)^2+Rat(2*(x+m)*polcoef(A,2,w),m)/(x+m)^4);
}
Q=sum(m=-a+2,poldegree(pp1),B(m));
Qnum=numerator(Q);
Qden=denominator(Q)/prod(j=0,a/2-1,(x-2*j)^2);
if(abs(Vec(Qden))==Vec(Qden),,print("Qden not pos");flag=0);
RR=a-2-10^-1;s=-1;
while(s>-4 && RR>=0,if(subst(Qnum,x,RR)>0,RR-=10^s,RR+=10^s;s--;));
RR=ceil(RR*10^3)/10^3;
if(RR<0.01,RR=0);
if(subst(Qnum,x,RR) > 0 && polsturm(Qnum,[RR,a-2])==0,,flag=0);

/* Finally */
if(flag==1,print("\nd=",d," !!You have a theorem!!\n"));
\\c0=polcoef(polcoef(p1,0,x),1,w); ploth(s=0.0001,a,sin(Pi*s/2)^2*subst(Q,x,s)*4/c0/Pi^2);  \\ uncomment this for plotting


==> anc/Readme <==
/*
# All files are written in PARI/GP language. No file can be properly understood
without reading the paper first.

# File Cvectors contains the vector-pairs C_phi and C_psi consecutive and ordered
by dimension d=8,16,24,...,1200.

# File Nnumbers contains the numbers N for truncation and ordered by dimension.

# File cnumbers contains the numbers c_d ordered by dimension.

# File Modular contains definitions of the modular forms needed.

# File Postest contains a code to verify the postitivity conditions
I, II, III, IV, V, VI, VII for all d=8,16,24,...,1200. One can run this test for
a specific dimension d by simply running the code below.

?d=48; read(Postest);

# Note all files above should be in the same directory as the root of the terminal
being used. Postest has a flag, which is set to 0 if any of the tests fail.
If flag=1 by the end of Postest, a message is written to indicate all conditions
have been verified.

# There are two parameters that might need adjustment depending on d:
ss : which controls the precision of the rational approx. of Pi and exp(-Pi)
j0 : which determines the cut for M, which in turn determines the precision of
     the cnumbers and the positivity of A_2.
*/


==> anc/cnumbers <==
0
+oo
0
397/250
+oo
0
717/200
+oo
1471/1000
5579/1000
+oo
422/125
1893/250
+oo
1031/200
9563/1000
+oo
1093/200
5777/500
+oo
927/125
13543/1000
+oo
467/50
1553/100
+oo
5607/500
8757/500
+oo
5731/500
3899/200
+oo
13429/1000
21469/1000
+oo
1923/125
11713/500
+oo
17323/1000
23537/1000
+oo
9617/500
25533/1000
+oo
9729/500
2753/100
+oo
21433/1000
14779/500
+oo
23403/1000
31519/1000
+oo
12679/500
6703/200
+oo
5461/200
18727/500
+oo
7311/250
39891/1000
+oo
31483/1000
42
+oo
39277/1000
44
+oo
46
46
+oo
48
48
+oo
50
50
+oo
52
52
+oo
54
54
+oo
56
56
+oo
58
58
+oo
60
60
+oo
62
62
+oo
64
64
+oo
66
66
+oo
68
68
+oo
70
70
+oo
72
72
+oo
74
74
+oo
76
76
+oo
78
78
+oo
80
80
+oo
82
82
+oo
84
84
+oo
86
86
+oo
88
88
+oo
90
90
+oo
92
92
+oo
94
94
+oo
96
96
+oo
98
98
+oo
100

